A Control-Bounded Quadrature Leapfrog ADC

In this paper, the design flexibility of the control-bounded analog-to-digital converter principle is demonstrated. A band-pass analog-to-digital converter is considered as an application and case study. We show how a low-pass control-bounded analog-to-digital converter can be translated into a band-pass version where the guaranteed stability, converter bandwidth, and signal-to-noise ratio are preserved while the center frequency for conversion can be positioned freely. The proposed converter is validated with behavioral simulations on several filter orders, center frequencies, and oversampling ratios. Additionally, we consider an op-amp circuit realization where the effects of first-order op-amp non-idealities are shown. Finally, robustness against component variations is demonstrated by Monte Carlo simulations.

==> figures/kappa_scaling.py <==
import numpy as np
import matplotlib.pyplot as plt
epsilon = 1e-4

phi = 2 * np.pi * np.linspace(0, 1, 4)
fbfs = np.linspace(epsilon, 3, 1000)

kappa = 2 * np.pi * fbfs / ( 2 * np.sin(np.pi * fbfs))
kappa_1 = np.cos( np.pi * fbfs)
kappa_2 = np.sin(np.pi * fbfs)

# plt.plot(fbfs, kappa, color='black')
plt.semilogy(fbfs, np.abs(kappa), label='kappa_scale')
plt.semilogy(fbfs, np.abs(kappa_1), label='kappa_1')
plt.semilogy(fbfs, np.abs(kappa_2), label='kappa_2')
plt.legend()

plt.figure()
length = 250
plt.plot(fbfs[:length], kappa[:length], label='kappa_scale')
plt.plot(fbfs[:length], kappa_1[:length], label='kappa_1')
plt.plot(fbfs[:length], kappa_2[:length], label='kappa_2')
plt.legend()
plt.show()

np.savetxt(
    "kappa_scaling.csv", 
    np.array([fbfs, kappa, kappa_1, kappa_2, np.log(np.abs(kappa)), 
    np.log(np.abs(kappa_1)), np.log(np.abs(kappa_2))]).transpose(), 
    delimiter=",", fmt="%.2f",
    header="fbfs,k,k_1,k_2,k_log,k_1_log,k_2_log", comments=""
    )
